Conservative and radiative dynamics of spinning bodies at third post-Minkowskian order using worldline quantum field theory

Using the spinning worldline quantum field theory formalism we calculate the quadratic-in-spin momentum impulse $\Delta p_i^\mu$ and spin kick $\Delta a_i^\mu$ from a scattering of two arbitrarily oriented spinning massive bodies (black holes or neutron stars) in a weak gravitational background up to third post-Minkowskian (PM) order ($G^3$). Two-loop Feynman integrals are performed in the potential region, yielding conservative results. For spins aligned to the orbital angular momentum we find a conservative scattering angle that is fully consistent with state-of-the-art post-Newtonian results. Using the 2PM radiated angular momentum previously obtained by Plefka, Steinhoff and the present authors we generalize the angle to include radiation-reaction effects, in which case it avoids divergences in the high-energy limit.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Conservative and radiative dynamics of spinning bodies at third post-Minkowskian order using worldline quantum field theory*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- \[Delta] := (m_2-m_1)/(m_1+m_2)*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- CE[i] := C_{E,i}  (Wilson coefficients)*)
(*-- s[i] := s_i (magnitude of spin vectors in the aligned spin case)*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)
(*l  (vector orthogonal to v_1, v_2 and b defined above eq. 14)*)
(*a[i] := a_i  (initial Pauli-Lubanski vectors)*)


(* ::Text:: *)
(*dot[vec1,vec2] := vec1.vec2  (Lorentz dot product between vectors vec1 and vec2)*)


(* ::Subsection:: *)
(*Results:*)


(* ::Text:: *)
(*\[CapitalDelta]p[n]  :=  \[CapitalDelta]p^(n)*)
(*\[CapitalDelta]a[n]  :=  \[CapitalDelta]a^(n)*)
(*\[Theta][n,m]  :=  \[Theta]^(n,m)*)
(*Results for \[CapitalDelta]p and \[CapitalDelta]a follow the convention above Eq. (8).*)
(*Results for \[Theta] follow the convention in Eq. (15).*)


(* ::Section:: *)
(*Impulse \[CapitalDelta]p*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] := \[CapitalDelta]p[1,0] + \[CapitalDelta]p[1,1] + \[CapitalDelta]p[1,2]


\[CapitalDelta]p[1,0] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) ;


\[CapitalDelta]p[1,1] = (l*((-4*\[Gamma]*dot[b, a[1]])/mB^3 - (4*\[Gamma]*dot[b, a[2]])/mB^3) + b*((-4*\[Gamma]*dot[l, a[1]])/mB^3 - (4*\[Gamma]*dot[l, a[2]])/mB^3))*m[1]*m[2] ;


\[CapitalDelta]p[1,2] = (l*(dot[b, a[1]]*((-4*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[l, a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + ((-4 + 8*\[Gamma]^2)*dot[l, a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2])) + 
    dot[b, a[2]]*(((-4 + 8*\[Gamma]^2)*dot[l, a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - (4*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[l, a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
  b*((4*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*Sqrt[-1 + \[Gamma]^2]) + ((8 - 16*\[Gamma]^2)*dot[b, a[1]]*dot[b, a[2]])/(mB^6*Sqrt[-1 + \[Gamma]^2]) + 
    (4*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*Sqrt[-1 + \[Gamma]^2]) + (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[a[1], a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
    ((4 - 8*\[Gamma]^2)*dot[a[1], a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[a[2], a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + ((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^(3/2))))*m[1]*m[2] ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] := \[CapitalDelta]p[2,0] + \[CapitalDelta]p[2,1] + \[CapitalDelta]p[2,2]


\[CapitalDelta]p[2,0] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
   (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - 
   (2*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) ;


\[CapitalDelta]p[2,1] = m[1]^2*m[2]*(b*((2*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[l, a[2]])/(2*mB^4*(-1 + \[Gamma]^2))) + 
   l*((Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)) + 
     ((8*\[Gamma] - 16*\[Gamma]^3)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((-2 + 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[l, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[l, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + 
   (((8*\[Gamma] - 16*\[Gamma]^3)*dot[l, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((8*\[Gamma] - 16*\[Gamma]^3)*dot[l, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) + 
 m[1]*m[2]^2*(b*((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[l, a[1]])/(2*mB^4*(-1 + \[Gamma]^2)) + (2*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2))) + 
   l*((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)) + (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[2]])/(mB^4*(-1 + \[Gamma]^2)) + 
     ((2 - 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[l, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[l, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + 
   (((8*\[Gamma]^2 - 16*\[Gamma]^4)*dot[l, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((8*\[Gamma]^2 - 16*\[Gamma]^4)*dot[l, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) ;


\[CapitalDelta]p[2,2] = m[1]^2*m[2]*(l*(dot[b, a[1]]*((3*Pi*(30 - 35*CE[1] + 6*\[Gamma]^2*(-34 + 29*CE[1]) - 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[l, a[1]])/(32*mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]])/(4*mB^5*(-1 + \[Gamma]^2)^(3/2))) + dot[b, a[2]]*((3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[1]])/(4*mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(4 - 30*\[Gamma]^4*(-1 + CE[2]) - 3*CE[2] + \[Gamma]^2*(-30 + 29*CE[2]))*dot[l, a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
     ((-6*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (6*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*
      dot[a[1], v[2]] + ((6*\[Gamma]*(3 - 4*\[Gamma]^2)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (6*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[2]) - CE[2])*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*
      dot[a[2], v[1]]) + b*((9*Pi*(5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[b, a[1]]^2)/(64*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (9*Pi*(-4 + \[Gamma]^2*(30 - 29*CE[2]) + 30*\[Gamma]^4*(-1 + CE[2]) + 3*CE[2])*dot[b, a[2]]^2)/(16*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (3*Pi*(-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*dot[a[1], a[1]])/(32*mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
     (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*(-22 + 23*CE[1] - 6*\[Gamma]^2*(-26 + 17*CE[1]) + 5*\[Gamma]^4*(-30 + 19*CE[1]))*
       dot[a[1], v[2]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(-8 + \[Gamma]^2*(60 - 42*CE[2]) + 5*CE[2] + 15*\[Gamma]^4*(-4 + 3*CE[2]))*dot[a[2], a[2]])/
      (16*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*\[Gamma]*(3 - 37*\[Gamma]^2 + 40*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(4*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     (9*Pi*(\[Gamma]^2*(18 - 13*CE[2]) + 2*(-1 + CE[2]) + 5*\[Gamma]^4*(-4 + 3*CE[2]))*dot[a[2], v[1]]^2)/(16*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((-9*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma]^2)^(3/2)) + (2*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^2) + ((-6*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2)) + dot[b, a[2]]*((-2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       (2*\[Gamma]*(-3 - 2*\[Gamma]^2*(-2 + CE[2]) + CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2))) + 
   ((-8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + (16*\[Gamma]*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/
      (mB^4*(-1 + \[Gamma]^2)^2) + (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) - 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - (8*(\[Gamma]^2 - 6*\[Gamma]^4 + 6*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[1] + 
   ((8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - (16*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/
      (mB^4*(-1 + \[Gamma]^2)^2) - (8*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) + (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[2]) + 
 m[1]*m[2]^2*(l*(dot[b, a[1]]*((3*Pi*(4 - 30*\[Gamma]^4*(-1 + CE[1]) - 3*CE[1] + \[Gamma]^2*(-30 + 29*CE[1]))*dot[l, a[1]])/(8*mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]])/(4*mB^5*(-1 + \[Gamma]^2)^(3/2))) + dot[b, a[2]]*((3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[1]])/(4*mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(30 - 35*CE[2] + 6*\[Gamma]^2*(-34 + 29*CE[2]) - 5*\[Gamma]^4*(-38 + 31*CE[2]))*dot[l, a[2]])/(32*mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
     ((-6*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[1]) - CE[1])*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (6*\[Gamma]*(-3 + 4*\[Gamma]^2)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*dot[a[1], v[2]] + 
     ((-6*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (6*(-1 - 4*\[Gamma]^2*(-2 + CE[2]) + 4*\[Gamma]^4*(-2 + CE[2]) + CE[2])*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*
      dot[a[2], v[1]]) + b*((9*Pi*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*dot[b, a[1]]^2)/(16*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (9*Pi*(5*(-6 + 7*CE[2]) - 6*\[Gamma]^2*(-34 + 29*CE[2]) + 5*\[Gamma]^4*(-38 + 31*CE[2]))*dot[b, a[2]]^2)/(64*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (3*Pi*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
     (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*(\[Gamma]^2*(18 - 13*CE[1]) + 2*(-1 + CE[1]) + 5*\[Gamma]^4*(-4 + 3*CE[1]))*dot[a[1], v[2]]^2)/
      (16*mB^5*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(-30 + 29*CE[2] - 6*\[Gamma]^2*(-34 + 23*CE[2]) + 5*\[Gamma]^4*(-38 + 25*CE[2]))*dot[a[2], a[2]])/(32*mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
     (3*Pi*\[Gamma]*(3 - 37*\[Gamma]^2 + 40*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(4*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     (9*Pi*(-22 + 23*CE[2] - 6*\[Gamma]^2*(-26 + 17*CE[2]) + 5*\[Gamma]^4*(-30 + 19*CE[2]))*dot[a[2], v[1]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((-9*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma]^2)^(3/2)) + (2*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[1]) - CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^2) + (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2)) + 
     dot[b, a[2]]*(((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + ((2 + 8*\[Gamma]^2*(-2 + CE[2]) - 8*\[Gamma]^4*(-2 + CE[2]) - 2*CE[2])*dot[a[2], v[1]])/
        (mB^6*(-1 + \[Gamma]^2)^2))) + ((-8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + (16*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/
      (mB^6*(-1 + \[Gamma]^2)^2) - (8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (8*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) - (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[1] + 
   ((8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - (16*\[Gamma]*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/
      (mB^4*(-1 + \[Gamma]^2)^2) - (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) + 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + (8*(\[Gamma]^2 - 6*\[Gamma]^4 + 6*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[2]) ;


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]p[3] := \[CapitalDelta]p[3,0] + \[CapitalDelta]p[3,1] + \[CapitalDelta]p[3,2]


\[CapitalDelta]p[3,0] = m[1]^2*m[2]^2*((-4*b*(53*\[Gamma] - 120*\[Gamma]^3 + 90*\[Gamma]^5 - 20*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma])) + (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma]))) + 
 m[1]^3*m[2]*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) + m[1]*m[2]^3*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) ;


\[CapitalDelta]p[3,1] = m[1]*m[2]^3*(b*(((32*\[Gamma] - 96*\[Gamma]^3)*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)) - (4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
   l*((-4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) - (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   ((3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
   ((-3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]^2*(-15 + 62*\[Gamma]^2 - 55*\[Gamma]^4)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
 m[1]^3*m[2]*(b*((-4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + ((32*\[Gamma] - 96*\[Gamma]^3)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2))) + 
   l*((-4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) - (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (Pi*\[Gamma]*(-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   ((Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
   ((Pi*\[Gamma]*(-15 + 62*\[Gamma]^2 - 55*\[Gamma]^4)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
 m[1]^2*m[2]^2*(b*((-4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) - (4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[l, a[2]])/
      (mB^5*(-1 + \[Gamma]^2)^2)) + ArcCosh[\[Gamma]]*(l*((16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^(3/2))) + b*((48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + (48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[l, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^(3/2)))) + l*((-8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[1]])/(3*mB^5*(-1 + \[Gamma]^2)^2) - 
     (8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^2) - (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[1], v[2]])/
      (2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   ((Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
   (-((Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[l, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
     (Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[l, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) ;


\[CapitalDelta]p[3,2] = m[1]^3*m[2]*(l*(dot[b, a[1]]*(((-420 + \[Gamma]^2*(5880 - 5496*CE[1]) + 548*CE[1] - 320*\[Gamma]^6*(-21 + 19*CE[1]) + 32*\[Gamma]^4*(-385 + 349*CE[1]))*dot[l, a[1]])/
        (35*mB^6*(-1 + \[Gamma]^2)^(5/2)) + (4*(-2 + 29*\[Gamma]^2 - 60*\[Gamma]^4 + 32*\[Gamma]^6)*dot[l, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((4*(-3 + 42*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*dot[l, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(5/2)) - 
       (4*(10 + \[Gamma]^4*(300 - 320*CE[2]) - 6*CE[2] + 32*\[Gamma]^6*(-5 + 6*CE[2]) + \[Gamma]^2*(-145 + 129*CE[2]))*dot[l, a[2]])/(5*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     ((Pi*(\[Gamma]^6*(2660 - 1110*CE[1]) - 876*\[Gamma]^2*(-2 + CE[1]) + 3*(-38 + 41*CE[1]) + 5*\[Gamma]^4*(-850 + 363*CE[1]))*dot[l, a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*(-12 + 183*\[Gamma]^2 - 445*\[Gamma]^4 + 280*\[Gamma]^6)*dot[l, a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + 
     ((-3*Pi*\[Gamma]*(19 - 67*\[Gamma]^2 + 50*\[Gamma]^4)*dot[l, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(-60 + \[Gamma]^2*(212 - 78*CE[2]) + 17*CE[2] + \[Gamma]^4*(-160 + 69*CE[2]))*dot[l, a[2]])/
        (8*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[2], v[1]]) + b*((4*(245 + \[Gamma]^4*(8680 - 6004*CE[1]) - 309*CE[1] + 40*\[Gamma]^6*(-126 + 83*CE[1]) + \[Gamma]^2*(-3850 + 2958*CE[1]))*
       dot[b, a[1]]^2)/(35*mB^8*(-1 + \[Gamma]^2)^(5/2)) + (4*(\[Gamma]^4*(540 - 490*CE[2]) - 2*(-5 + CE[2]) + 16*\[Gamma]^6*(-20 + 19*CE[2]) + 3*\[Gamma]^2*(-75 + 61*CE[2]))*dot[b, a[2]]^2)/
      (5*mB^8*(-1 + \[Gamma]^2)^(5/2)) + (8*(-21 + 19*CE[1] + 8*\[Gamma]^4*(-49 + 24*CE[1]) - 4*\[Gamma]^2*(-70 + 37*CE[1]))*dot[a[1], a[1]])/(7*mB^6*(-1 + \[Gamma]^2)^(3/2)) - 
     (32*(1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (4*(245 + \[Gamma]^4*(8400 - 4196*CE[1]) - 261*CE[1] + 40*\[Gamma]^6*(-126 + 61*CE[1]) + 4*\[Gamma]^2*(-910 + 513*CE[1]))*dot[a[1], v[2]]^2)/(35*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (8*(-5 + \[Gamma]^2*(80 - 42*CE[2]) + CE[2] + 4*\[Gamma]^4*(-30 + 19*CE[2]))*dot[a[2], a[2]])/(5*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*(\[Gamma] + 40*\[Gamma]^3 - 120*\[Gamma]^5 + 80*\[Gamma]^7)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (4*(5 + \[Gamma]^4*(360 - 218*CE[2]) - 4*CE[2] + 5*\[Gamma]^2*(-26 + 15*CE[2]) + 8*\[Gamma]^6*(-30 + 19*CE[2]))*dot[a[2], v[1]]^2)/(5*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     dot[b, a[1]]*((-4*(-9 + 155*\[Gamma]^2 - 356*\[Gamma]^4 + 208*\[Gamma]^6)*dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
       (Pi*(-6 + \[Gamma]^2*(90 - 63*CE[1]) + 9*CE[1] + 10*\[Gamma]^4*(-14 + 9*CE[1]))*dot[a[1], v[2]])/(4*mB^7*(-1 + \[Gamma]^2)^2) + 
       (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(mB^7*(-1 + \[Gamma]^2)^2)) + dot[b, a[2]]*(-(Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^7*(-1 + \[Gamma]^2)^2) + 
       (3*Pi*\[Gamma]*(-8 + CE[2] - 5*\[Gamma]^2*(-4 + 3*CE[2]))*dot[a[2], v[1]])/(4*mB^7*(-1 + \[Gamma]^2)^2))) + 
   ((Pi*\[Gamma]*(-366 + \[Gamma]^6*(5020 - 3750*CE[1]) + \[Gamma]^2*(3528 - 2964*CE[1]) + 411*CE[1] + \[Gamma]^4*(-8038 + 6159*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(-20 + \[Gamma]^6*(300 - 260*CE[2]) + \[Gamma]^2*(202 - 169*CE[2]) + 17*CE[2] + 10*\[Gamma]^4*(-47 + 40*CE[2]))*dot[b, a[2]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(\[Gamma]^6*(2020 - 990*CE[1]) + \[Gamma]^2*(1368 - 780*CE[1]) + 3*(-38 + 37*CE[1]) + \[Gamma]^4*(-3226 + 1611*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(\[Gamma]^6*(4460 - 2190*CE[1]) + \[Gamma]^2*(2952 - 1716*CE[1]) + 3*(-82 + 85*CE[1]) + \[Gamma]^4*(-7022 + 3507*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) - 
     (3*Pi*\[Gamma]*(12 + \[Gamma]^4*(376 - 197*CE[2]) - 9*CE[2] + 12*\[Gamma]^2*(-13 + 7*CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]))*dot[a[2], a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]^2*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*\[Gamma]*(\[Gamma]^6*(240 - 130*CE[2]) + \[Gamma]^2*(146 - 83*CE[2]) + 10*(-1 + CE[2]) + \[Gamma]^4*(-364 + 191*CE[2]))*dot[a[2], v[1]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     dot[b, a[1]]*((Pi*\[Gamma]*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) - (4*\[Gamma]^2*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + dot[b, a[2]]*(((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (4*\[Gamma]^2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   ((Pi*(366 + \[Gamma]^4*(8038 - 6159*CE[1]) - 411*CE[1] + 12*\[Gamma]^2*(-294 + 247*CE[1]) + 10*\[Gamma]^6*(-502 + 375*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*(20 + \[Gamma]^4*(470 - 400*CE[2]) - 17*CE[2] + 20*\[Gamma]^6*(-15 + 13*CE[2]) + \[Gamma]^2*(-202 + 169*CE[2]))*dot[b, a[2]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*(114 + \[Gamma]^4*(3226 - 1611*CE[1]) - 111*CE[1] + 12*\[Gamma]^2*(-114 + 65*CE[1]) + 10*\[Gamma]^6*(-202 + 99*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(246 + \[Gamma]^4*(7022 - 3507*CE[1]) - 255*CE[1] + 12*\[Gamma]^2*(-246 + 143*CE[1]) + 10*\[Gamma]^6*(-446 + 219*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*(12 + \[Gamma]^4*(376 - 197*CE[2]) - 9*CE[2] + 12*\[Gamma]^2*(-13 + 7*CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]))*dot[a[2], a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*(\[Gamma]^4*(364 - 191*CE[2]) - 10*(-1 + CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]) + \[Gamma]^2*(-146 + 83*CE[2]))*dot[a[2], v[1]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     dot[b, a[1]]*((Pi*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + (4*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) + (4*\[Gamma]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + dot[b, a[2]]*(((4 - 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - 
       (4*\[Gamma]*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[2]) + 
 m[1]*m[2]^3*(l*(dot[b, a[1]]*((-4*(10 + \[Gamma]^4*(300 - 320*CE[1]) - 6*CE[1] + 32*\[Gamma]^6*(-5 + 6*CE[1]) + \[Gamma]^2*(-145 + 129*CE[1]))*dot[l, a[1]])/(5*mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       (4*(-3 + 42*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*dot[l, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((4*(-2 + 29*\[Gamma]^2 - 60*\[Gamma]^4 + 32*\[Gamma]^6)*dot[l, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       ((-420 + \[Gamma]^2*(5880 - 5496*CE[2]) + 548*CE[2] - 320*\[Gamma]^6*(-21 + 19*CE[2]) + 32*\[Gamma]^4*(-385 + 349*CE[2]))*dot[l, a[2]])/(35*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     ((-3*Pi*\[Gamma]*(-60 + \[Gamma]^2*(212 - 78*CE[1]) + 17*CE[1] + \[Gamma]^4*(-160 + 69*CE[1]))*dot[l, a[1]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + 
       (3*Pi*\[Gamma]*(19 - 67*\[Gamma]^2 + 50*\[Gamma]^4)*dot[l, a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + 
     ((Pi*(12 - 183*\[Gamma]^2 + 445*\[Gamma]^4 - 280*\[Gamma]^6)*dot[l, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*(114 + 876*\[Gamma]^2*(-2 + CE[2]) - 123*CE[2] + 10*\[Gamma]^6*(-266 + 111*CE[2]) - 5*\[Gamma]^4*(-850 + 363*CE[2]))*dot[l, a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[2], v[1]]) + 
   b*((4*(\[Gamma]^4*(540 - 490*CE[1]) - 2*(-5 + CE[1]) + 16*\[Gamma]^6*(-20 + 19*CE[1]) + 3*\[Gamma]^2*(-75 + 61*CE[1]))*dot[b, a[1]]^2)/(5*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (4*(245 + \[Gamma]^4*(8680 - 6004*CE[2]) - 309*CE[2] + 40*\[Gamma]^6*(-126 + 83*CE[2]) + \[Gamma]^2*(-3850 + 2958*CE[2]))*dot[b, a[2]]^2)/(35*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*(-5 + \[Gamma]^2*(80 - 42*CE[1]) + CE[1] + 4*\[Gamma]^4*(-30 + 19*CE[1]))*dot[a[1], a[1]])/(5*mB^6*(-1 + \[Gamma]^2)^(3/2)) - 
     (32*(1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + (4*(5 + \[Gamma]^4*(360 - 218*CE[1]) - 4*CE[1] + 5*\[Gamma]^2*(-26 + 15*CE[1]) + 8*\[Gamma]^6*(-30 + 19*CE[1]))*
       dot[a[1], v[2]]^2)/(5*mB^6*(-1 + \[Gamma]^2)^(7/2)) + (8*(-21 + 19*CE[2] + 8*\[Gamma]^4*(-49 + 24*CE[2]) - 4*\[Gamma]^2*(-70 + 37*CE[2]))*dot[a[2], a[2]])/
      (7*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (8*(\[Gamma] + 40*\[Gamma]^3 - 120*\[Gamma]^5 + 80*\[Gamma]^7)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (4*(245 + \[Gamma]^4*(8400 - 4196*CE[2]) - 261*CE[2] + 40*\[Gamma]^6*(-126 + 61*CE[2]) + 4*\[Gamma]^2*(-910 + 513*CE[2]))*dot[a[2], v[1]]^2)/(35*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     dot[b, a[1]]*((-4*(-9 + 155*\[Gamma]^2 - 356*\[Gamma]^4 + 208*\[Gamma]^6)*dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(8 - CE[1] + 5*\[Gamma]^2*(-4 + 3*CE[1]))*dot[a[1], v[2]])/
        (4*mB^7*(-1 + \[Gamma]^2)^2) + (Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^7*(-1 + \[Gamma]^2)^2)) + 
     dot[b, a[2]]*((3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^7*(-1 + \[Gamma]^2)^2) + (Pi*(6 + \[Gamma]^4*(140 - 90*CE[2]) - 9*CE[2] + 9*\[Gamma]^2*(-10 + 7*CE[2]))*dot[a[2], v[1]])/
        (4*mB^7*(-1 + \[Gamma]^2)^2))) + ((3*Pi*(-20 + \[Gamma]^6*(300 - 260*CE[1]) + \[Gamma]^2*(202 - 169*CE[1]) + 17*CE[1] + 10*\[Gamma]^4*(-47 + 40*CE[1]))*dot[b, a[1]]^2)/
      (8*mB^7*(-1 + \[Gamma]^2)^3) + (Pi*(-366 + \[Gamma]^6*(5020 - 3750*CE[2]) + \[Gamma]^2*(3528 - 2964*CE[2]) + 411*CE[2] + \[Gamma]^4*(-8038 + 6159*CE[2]))*dot[b, a[2]]^2)/
      (32*mB^7*(-1 + \[Gamma]^2)^3) - (3*Pi*(12 + \[Gamma]^4*(376 - 197*CE[1]) - 9*CE[1] + 12*\[Gamma]^2*(-13 + 7*CE[1]) + 10*\[Gamma]^6*(-24 + 13*CE[1]))*dot[a[1], a[1]])/
      (8*mB^5*(-1 + \[Gamma]^2)^3) + (Pi*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*(\[Gamma]^6*(240 - 130*CE[1]) + \[Gamma]^2*(146 - 83*CE[1]) + 10*(-1 + CE[1]) + \[Gamma]^4*(-364 + 191*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*(\[Gamma]^6*(2020 - 990*CE[2]) + \[Gamma]^2*(1368 - 780*CE[2]) + 3*(-38 + 37*CE[2]) + \[Gamma]^4*(-3226 + 1611*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*(\[Gamma]^6*(4460 - 2190*CE[2]) + \[Gamma]^2*(2952 - 1716*CE[2]) + 3*(-82 + 85*CE[2]) + \[Gamma]^4*(-7022 + 3507*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) + 
     dot[b, a[1]]*((Pi*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) + ((4 - 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((4*\[Gamma]*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + (4*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   ((3*Pi*\[Gamma]*(20 + \[Gamma]^4*(470 - 400*CE[1]) - 17*CE[1] + 20*\[Gamma]^6*(-15 + 13*CE[1]) + \[Gamma]^2*(-202 + 169*CE[1]))*dot[b, a[1]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(366 + \[Gamma]^4*(8038 - 6159*CE[2]) - 411*CE[2] + 12*\[Gamma]^2*(-294 + 247*CE[2]) + 10*\[Gamma]^6*(-502 + 375*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(12 + \[Gamma]^4*(376 - 197*CE[1]) - 9*CE[1] + 12*\[Gamma]^2*(-13 + 7*CE[1]) + 10*\[Gamma]^6*(-24 + 13*CE[1]))*dot[a[1], a[1]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(\[Gamma]^4*(364 - 191*CE[1]) - 10*(-1 + CE[1]) + 10*\[Gamma]^6*(-24 + 13*CE[1]) + \[Gamma]^2*(-146 + 83*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*\[Gamma]*(114 + \[Gamma]^4*(3226 - 1611*CE[2]) - 111*CE[2] + 12*\[Gamma]^2*(-114 + 65*CE[2]) + 10*\[Gamma]^6*(-202 + 99*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]^2*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*\[Gamma]*(246 + \[Gamma]^4*(7022 - 3507*CE[2]) - 255*CE[2] + 12*\[Gamma]^2*(-246 + 143*CE[2]) + 10*\[Gamma]^6*(-446 + 219*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) + 
     dot[b, a[1]]*((Pi*\[Gamma]*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]^2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) + ((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((-4*\[Gamma]^2*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - (4*\[Gamma]*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*
    v[2]) + 
 m[1]^2*m[2]^2*(l*(dot[b, a[1]]*((-8*\[Gamma]*(-376 + \[Gamma]^4*(2444 - 1762*CE[1]) - 402*CE[1] + 40*\[Gamma]^6*(-5 + 8*CE[1]) + \[Gamma]^2*(-353 + 539*CE[1]))*dot[l, a[1]])/
        (15*mB^6*(-1 + \[Gamma]^2)^(5/2)) + (8*\[Gamma]*(59 - \[Gamma]^2 - 560*\[Gamma]^4 + 40*\[Gamma]^6)*dot[l, a[2]])/(3*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((8*\[Gamma]*(59 - \[Gamma]^2 - 560*\[Gamma]^4 + 40*\[Gamma]^6)*dot[l, a[1]])/(3*mB^6*(-1 + \[Gamma]^2)^(5/2)) - 
       (8*\[Gamma]*(-376 + \[Gamma]^4*(2444 - 1762*CE[2]) - 402*CE[2] + 40*\[Gamma]^6*(-5 + 8*CE[2]) + \[Gamma]^2*(-353 + 539*CE[2]))*dot[l, a[2]])/(15*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     ((Pi*(-72 + \[Gamma]^2*(654 - 339*CE[1]) + \[Gamma]*(570 - 261*CE[1]) + 66*CE[1] + 120*\[Gamma]^6*CE[1] - 60*\[Gamma]^5*(-32 + 17*CE[1]) + \[Gamma]^4*(-590 + 249*CE[1]) + 
          \[Gamma]^3*(-2434 + 1137*CE[1]))*dot[l, a[1]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(-12 + 66*\[Gamma] + 123*\[Gamma]^2 - 316*\[Gamma]^3 - 145*\[Gamma]^4 + 290*\[Gamma]^5)*dot[l, a[2]])/
        (2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2))*dot[a[1], v[2]] + ((Pi*(12 - 66*\[Gamma] - 123*\[Gamma]^2 + 316*\[Gamma]^3 + 145*\[Gamma]^4 - 290*\[Gamma]^5)*dot[l, a[1]])/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
       (Pi*(72 + \[Gamma]^3*(2434 - 1137*CE[2]) + \[Gamma]^4*(590 - 249*CE[2]) - 66*CE[2] - 120*\[Gamma]^6*CE[2] + 60*\[Gamma]^5*(-32 + 17*CE[2]) + 3*\[Gamma]*(-190 + 87*CE[2]) + 
          \[Gamma]^2*(-654 + 339*CE[2]))*dot[l, a[2]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2))*dot[a[2], v[1]]) + 
   b*((8*\[Gamma]*(-872 + 400*\[Gamma]^6*(-1 + CE[1]) - 729*CE[1] - 8*\[Gamma]^4*(-566 + 373*CE[1]) + \[Gamma]^2*(-241 + 718*CE[1]))*dot[b, a[1]]^2)/(15*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*\[Gamma]*(-872 + 400*\[Gamma]^6*(-1 + CE[2]) - 729*CE[2] - 8*\[Gamma]^4*(-566 + 373*CE[2]) + \[Gamma]^2*(-241 + 718*CE[2]))*dot[b, a[2]]^2)/(15*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*\[Gamma]*(2238 + \[Gamma]^2*(3084 - 1582*CE[1]) - 619*CE[1] + 8*\[Gamma]^4*(-39 + 22*CE[1]))*dot[a[1], a[1]])/(15*mB^6*(-1 + \[Gamma]^2)^(3/2)) - 
     (64*\[Gamma]*(-46 - 60*\[Gamma]^2 + 5*\[Gamma]^4)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*\[Gamma]*(-4497 + \[Gamma]^4*(4340 - 2290*CE[1]) + 2586*CE[1] + 8*\[Gamma]^6*(-27 + 16*CE[1]) + \[Gamma]^2*(-2642 + 2171*CE[1]))*dot[a[1], v[2]]^2)/(15*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (8*\[Gamma]*(2238 + \[Gamma]^2*(3084 - 1582*CE[2]) - 619*CE[2] + 8*\[Gamma]^4*(-39 + 22*CE[2]))*dot[a[2], a[2]])/(15*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (16*(150 + 1455*\[Gamma]^2 + 188*\[Gamma]^4 - 932*\[Gamma]^6 + 60*\[Gamma]^8)*dot[a[1], v[2]]*dot[a[2], v[1]])/(3*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (8*\[Gamma]*(-4497 + \[Gamma]^4*(4340 - 2290*CE[2]) + 2586*CE[2] + 8*\[Gamma]^6*(-27 + 16*CE[2]) + \[Gamma]^2*(-2642 + 2171*CE[2]))*dot[a[2], v[1]]^2)/(15*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     dot[b, a[1]]*((-16*\[Gamma]*(142 - 95*\[Gamma]^2 - 1048*\[Gamma]^4 + 80*\[Gamma]^6)*dot[b, a[2]])/(3*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
       (Pi*(\[Gamma]^2*(78 - 51*CE[1]) + \[Gamma]*(30 - 9*CE[1]) + 3*(-2 + CE[1]) + 30*\[Gamma]^4*(-4 + 3*CE[1]) + 5*\[Gamma]^3*(-14 + 9*CE[1]))*dot[a[1], v[2]])/(4*mB^7*(-1 + \[Gamma]^2)^2) + 
       (Pi*(3 - 9*\[Gamma] - 51*\[Gamma]^2 + 25*\[Gamma]^3 + 80*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^7*(-1 + \[Gamma]^2)^2)) + 
     dot[b, a[2]]*(-(Pi*(3 - 9*\[Gamma] - 51*\[Gamma]^2 + 25*\[Gamma]^3 + 80*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^7*(-1 + \[Gamma]^2)^2) + 
       (Pi*(6 + \[Gamma]^3*(70 - 45*CE[2]) - 3*CE[2] - 30*\[Gamma]^4*(-4 + 3*CE[2]) + \[Gamma]*(-30 + 9*CE[2]) + \[Gamma]^2*(-78 + 51*CE[2]))*dot[a[2], v[1]])/(4*mB^7*(-1 + \[Gamma]^2)^2))) + 
   ArcCosh[\[Gamma]]*(l*(dot[b, a[1]]*((16*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + \[Gamma]^4*(-2 + 26*CE[1]))*dot[l, a[1]])/
          (mB^6*(-1 + \[Gamma]^2)^3) + (8*(1 - 12*\[Gamma]^2 + 20*\[Gamma]^4 + 160*\[Gamma]^6 - 16*\[Gamma]^8)*dot[l, a[2]])/(mB^6*(-1 + \[Gamma]^2)^3)) + 
       dot[b, a[2]]*((8*(1 - 12*\[Gamma]^2 + 20*\[Gamma]^4 + 160*\[Gamma]^6 - 16*\[Gamma]^8)*dot[l, a[1]])/(mB^6*(-1 + \[Gamma]^2)^3) + 
         (16*(8*\[Gamma]^8*(-1 + CE[2]) - 3*CE[2] - 6*\[Gamma]^2*(2 + 3*CE[2]) - 8*\[Gamma]^6*(-9 + 7*CE[2]) + \[Gamma]^4*(-2 + 26*CE[2]))*dot[l, a[2]])/(mB^6*(-1 + \[Gamma]^2)^3))) + 
     b*((-32*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + \[Gamma]^4*(-2 + 26*CE[1]))*dot[b, a[1]]^2)/(mB^8*(-1 + \[Gamma]^2)^3) + 
       (32*(-1 + 12*\[Gamma]^2 - 20*\[Gamma]^4 - 160*\[Gamma]^6 + 16*\[Gamma]^8)*dot[b, a[1]]*dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^3) - 
       (32*(8*\[Gamma]^8*(-1 + CE[2]) - 3*CE[2] - 6*\[Gamma]^2*(2 + 3*CE[2]) - 8*\[Gamma]^6*(-9 + 7*CE[2]) + \[Gamma]^4*(-2 + 26*CE[2]))*dot[b, a[2]]^2)/(mB^8*(-1 + \[Gamma]^2)^3) - 
       (16*(\[Gamma]^4*(96 - 56*CE[1]) + \[Gamma]^2*(84 - 24*CE[1]) - 3*(-4 + CE[1]) + 4*\[Gamma]^6*(-3 + 2*CE[1]))*dot[a[1], a[1]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       (96*(-5 - 35*\[Gamma]^2 - 36*\[Gamma]^4 + 4*\[Gamma]^6)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - 
       (16*(4*\[Gamma]^8*(-3 + 2*CE[1]) - 20*\[Gamma]^6*(-7 + 4*CE[1]) + 3*(-8 + 5*CE[1]) + 4*\[Gamma]^4*(-9 + 11*CE[1]) + 3*\[Gamma]^2*(-56 + 33*CE[1]))*dot[a[1], v[2]]^2)/
        (mB^6*(-1 + \[Gamma]^2)^4) - (16*(\[Gamma]^4*(96 - 56*CE[2]) + \[Gamma]^2*(84 - 24*CE[2]) - 3*(-4 + CE[2]) + 4*\[Gamma]^6*(-3 + 2*CE[2]))*dot[a[2], a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - 
       (32*\[Gamma]*(88 + 210*\[Gamma]^2 - 21*\[Gamma]^4 - 136*\[Gamma]^6 + 12*\[Gamma]^8)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^4) - 
       (16*(4*\[Gamma]^8*(-3 + 2*CE[2]) - 20*\[Gamma]^6*(-7 + 4*CE[2]) + 3*(-8 + 5*CE[2]) + 4*\[Gamma]^4*(-9 + 11*CE[2]) + 3*\[Gamma]^2*(-56 + 33*CE[2]))*dot[a[2], v[1]]^2)/
        (mB^6*(-1 + \[Gamma]^2)^4))) + 
   (-(Pi*(366 + \[Gamma]^4*(7060 - 5430*CE[1]) + \[Gamma]^3*(978 - 729*CE[1]) - 411*CE[1] + 240*\[Gamma]^6*(-15 + 13*CE[1]) + 9*\[Gamma]*(-14 + 23*CE[1]) + 10*\[Gamma]^5*(-142 + 63*CE[1]) + 
         3*\[Gamma]^2*(-1134 + 919*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(-240 + \[Gamma]^6*(5020 - 3750*CE[2]) + \[Gamma]^2*(2550 - 2235*CE[2]) + \[Gamma]^3*(978 - 729*CE[2]) + 204*CE[2] + 9*\[Gamma]*(-14 + 23*CE[2]) + 10*\[Gamma]^5*(-142 + 63*CE[2]) + 
        \[Gamma]^4*(-6618 + 5529*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(\[Gamma]^2*(1326 - 723*CE[1]) + \[Gamma]^5*(580 - 210*CE[1]) + \[Gamma]*(42 - 57*CE[1]) - 60*\[Gamma]^6*(-24 + 13*CE[1]) + 3*(-38 + 37*CE[1]) + 3*\[Gamma]^3*(-130 + 73*CE[1]) + 
        4*\[Gamma]^4*(-709 + 348*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/
      (mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (Pi*(246 + \[Gamma]^4*(5948 - 2922*CE[1]) + \[Gamma]^3*(1074 - 585*CE[1]) - 255*CE[1] + 120*\[Gamma]^6*(-24 + 13*CE[1]) + 9*\[Gamma]*(-14 + 15*CE[1]) + 
        10*\[Gamma]^5*(-158 + 63*CE[1]) + 3*\[Gamma]^2*(-942 + 527*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     (Pi*(-72 + \[Gamma]^6*(2020 - 990*CE[2]) + \[Gamma]^2*(978 - 561*CE[2]) + \[Gamma]^3*(390 - 219*CE[2]) + 54*CE[2] + 10*\[Gamma]^5*(-58 + 21*CE[2]) + \[Gamma]*(-42 + 57*CE[2]) + 
        3*\[Gamma]^4*(-882 + 467*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*\[Gamma]*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (2*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + (Pi*(\[Gamma]^6*(4460 - 2190*CE[2]) + \[Gamma]^3*(1074 - 585*CE[2]) + 120*(-1 + CE[2]) + 9*\[Gamma]*(-14 + 15*CE[2]) + 10*\[Gamma]^5*(-158 + 63*CE[2]) - 
        3*\[Gamma]^2*(-626 + 377*CE[2]) + 3*\[Gamma]^4*(-1814 + 959*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     dot[b, a[1]]*((Pi*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) - 
       (4*(-1 + 3*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - (8*\[Gamma]^3*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((4*(-1 + 3*\[Gamma]^2)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + (8*\[Gamma]^3*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   ((Pi*(240 + \[Gamma]^4*(6618 - 5529*CE[1]) + \[Gamma]^5*(1420 - 630*CE[1]) - 204*CE[1] - 9*\[Gamma]*(-14 + 23*CE[1]) + 15*\[Gamma]^2*(-170 + 149*CE[1]) + 10*\[Gamma]^6*(-502 + 375*CE[1]) + 
        \[Gamma]^3*(-978 + 729*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(366 + \[Gamma]^4*(7060 - 5430*CE[2]) + \[Gamma]^3*(978 - 729*CE[2]) - 411*CE[2] + 240*\[Gamma]^6*(-15 + 13*CE[2]) + 9*\[Gamma]*(-14 + 23*CE[2]) + 10*\[Gamma]^5*(-142 + 63*CE[2]) + 
        3*\[Gamma]^2*(-1134 + 919*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(72 + \[Gamma]^5*(580 - 210*CE[1]) + \[Gamma]*(42 - 57*CE[1]) - 54*CE[1] + 3*\[Gamma]^3*(-130 + 73*CE[1]) + 10*\[Gamma]^6*(-202 + 99*CE[1]) - 3*\[Gamma]^4*(-882 + 467*CE[1]) + 
        \[Gamma]^2*(-978 + 561*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*dot[a[1], a[2]])/
      (mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(\[Gamma]^4*(5442 - 2877*CE[1]) + \[Gamma]^5*(1580 - 630*CE[1]) - 120*(-1 + CE[1]) - 9*\[Gamma]*(-14 + 15*CE[1]) + 3*\[Gamma]^3*(-358 + 195*CE[1]) + 
        10*\[Gamma]^6*(-446 + 219*CE[1]) + 3*\[Gamma]^2*(-626 + 377*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     (Pi*(114 + \[Gamma]^3*(390 - 219*CE[2]) - 111*CE[2] + 60*\[Gamma]^6*(-24 + 13*CE[2]) + 10*\[Gamma]^5*(-58 + 21*CE[2]) + \[Gamma]*(-42 + 57*CE[2]) + 3*\[Gamma]^2*(-442 + 241*CE[2]) - 
        4*\[Gamma]^4*(-709 + 348*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*\[Gamma]*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (2*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + (Pi*(246 + \[Gamma]^4*(5948 - 2922*CE[2]) + \[Gamma]^3*(1074 - 585*CE[2]) - 255*CE[2] + 120*\[Gamma]^6*(-24 + 13*CE[2]) + 9*\[Gamma]*(-14 + 15*CE[2]) + 
        10*\[Gamma]^5*(-158 + 63*CE[2]) + 3*\[Gamma]^2*(-942 + 527*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     dot[b, a[1]]*((Pi*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (8*\[Gamma]^3*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) + (4*(-1 + 3*\[Gamma]^2)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((-8*\[Gamma]^3*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - (4*(-1 + 3*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[2]) ;


(* ::Section:: *)
(*Spin kick \[CapitalDelta]a*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]a[1] := \[CapitalDelta]a[1,1] + \[CapitalDelta]a[1,2]


\[CapitalDelta]a[1,1] = m[2]*((4*b*\[Gamma]*dot[a[1], v[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (2*dot[b, a[1]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) - (4*\[Gamma]*dot[b, a[1]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2])) ;


\[CapitalDelta]a[1,2] = m[2]*((2*l*(-1 + 2*\[Gamma]^2)*((-1 + CE[1])*dot[b, a[1]] - dot[b, a[2]])*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)) + 
  (2*b*(-1 + 2*\[Gamma]^2)*((-1 + CE[1])*dot[l, a[1]] - dot[l, a[2]])*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)) + 
  (2*\[Gamma]*(-(dot[b, a[2]]*dot[l, a[1]]) + dot[b, a[1]]*((-2 + (-2 + 4*\[Gamma]^2)*CE[1])*dot[l, a[1]] - dot[l, a[2]]))*v[1])/(mB^3*(-1 + \[Gamma]^2)) + 
  (2*(-1 + 2*\[Gamma]^2)*(dot[b, a[2]]*dot[l, a[1]] + dot[b, a[1]]*(-2*(-1 + CE[1])*dot[l, a[1]] + dot[l, a[2]]))*v[2])/(mB^3*(-1 + \[Gamma]^2))) ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]a[2] := \[CapitalDelta]a[2,1] + \[CapitalDelta]a[2,2]


\[CapitalDelta]a[2,1] = m[1]*m[2]*((b*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((Pi*(-3 + 6*\[Gamma]^2 + 5*\[Gamma]^4)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
     (2*(1 - 2*\[Gamma]^2)^2*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
 m[2]^2*(b*((-2*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((3*Pi*(-1 + 3*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + 
   ((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]^2*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma]^2)))*v[2]) ;


\[CapitalDelta]a[2,2] = m[1]*m[2]*(l*(((2 - 2*(1 - 2*\[Gamma]^2)^2*CE[1])*dot[b, a[1]]^2)/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + 
     (2*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]]^2)/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((-6*\[Gamma] + 8*\[Gamma]^3)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^3*(-1 + \[Gamma]^2)^(5/2)) + dot[b, a[1]]*((2*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(-1 + 5*\[Gamma]^2)*(-2 + 3*CE[1])*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)) + 
       (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + b*((2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[b, a[1]]*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
     (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2) + dot[l, a[1]]*((-2*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(-22 + 23*CE[1] - 6*\[Gamma]^2*(-26 + 17*CE[1]) + 5*\[Gamma]^4*(-30 + 19*CE[1]))*dot[a[1], v[2]])/(32*mB^4*(-1 + \[Gamma]^2)^2) + 
       (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   (dot[b, a[1]]*((3*Pi*\[Gamma]*(66 + 35*CE[1] + 5*\[Gamma]^4*(-6 + 31*CE[1]) - 2*\[Gamma]^2*(26 + 87*CE[1]))*dot[l, a[1]])/(32*mB^4*(-1 + \[Gamma]^2)^2) - 
       (Pi*\[Gamma]*(-6 + 3*\[Gamma]^2 + 5*\[Gamma]^4)*dot[l, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[l, a[1]]*(-(Pi*\[Gamma]*(-6 + 3*\[Gamma]^2 + 5*\[Gamma]^4)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + (2*\[Gamma]*(7 + CE[1] + 4*\[Gamma]^4*(2 + CE[1]) - 4*\[Gamma]^2*(4 + CE[1]))*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((-2 + 4*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((3*Pi*(30 - 35*CE[1] + 6*\[Gamma]^2*(-34 + 29*CE[1]) - 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[l, a[1]])/(32*mB^4*(-1 + \[Gamma]^2)^2) + 
       (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + dot[l, a[1]]*((Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + 
       ((2 + 8*\[Gamma]^2*(-2 + CE[1]) - 8*\[Gamma]^4*(-2 + CE[1]) - 2*CE[1])*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*
    v[2]) + m[2]^2*(l*((2*\[Gamma]*(1 + CE[1] - 2*\[Gamma]^2*CE[1])*dot[b, a[1]]^2)/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/
      (4*mB^4*(-1 + \[Gamma]^2)^2) + (2*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[1]) - CE[1])*dot[a[1], v[2]]^2)/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
     (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((2*\[Gamma]*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(2 - CE[1] + 5*\[Gamma]^2*(-2 + 3*CE[1]))*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)) + 
       (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + b*((2*\[Gamma]*(-1 + (7 - 22*\[Gamma]^2 + 16*\[Gamma]^4)*CE[1])*dot[b, a[1]]*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
     (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2) + dot[l, a[1]]*((-2*\[Gamma]*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (3*Pi*(\[Gamma]^2*(18 - 13*CE[1]) + 2*(-1 + CE[1]) + 5*\[Gamma]^4*(-4 + 3*CE[1]))*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^2) + 
       (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   (dot[b, a[1]]*((3*Pi*\[Gamma]*(14 + 3*CE[1] + 30*\[Gamma]^4*CE[1] - \[Gamma]^2*(18 + 29*CE[1]))*dot[l, a[1]])/(8*mB^4*(-1 + \[Gamma]^2)^2) + 
       (Pi*\[Gamma]*(9 - 11*\[Gamma]^2)*dot[l, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + (4*(-1 + 4*\[Gamma]^2)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[l, a[1]]*((Pi*\[Gamma]*(9 - 11*\[Gamma]^2)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + ((6 - 4*\[Gamma]^4*(-4 + CE[1]) - 4*CE[1] + 2*\[Gamma]^2*(-12 + 5*CE[1]))*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((-6*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((3*Pi*(4 - 30*\[Gamma]^4*(-1 + CE[1]) - 3*CE[1] + \[Gamma]^2*(-30 + 29*CE[1]))*dot[l, a[1]])/(8*mB^4*(-1 + \[Gamma]^2)^2) + 
       (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[l, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + ((8*\[Gamma] - 16*\[Gamma]^3)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[l, a[1]]*((Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + (2*\[Gamma]*(-7 + 8*\[Gamma]^4*(-1 + CE[1]) + 5*CE[1] - 2*\[Gamma]^2*(-8 + 7*CE[1]))*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) - (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[2]) ;


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]a[3] := \[CapitalDelta]a[3,1] + \[CapitalDelta]a[3,2]


\[CapitalDelta]a[3,1] = m[1]^2*m[2]*((4*b*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
   ((2*(1 - 6*\[Gamma]^2 - 8*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^3*(-1 + \[Gamma]^2)^2))*v[1] - 
   (4*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
 m[2]^3*(b*((3*Pi*dot[b, a[1]])/(2*mB^5) + (8*\[Gamma]*(-1 + 4*\[Gamma]^2)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(3/2))) + 
   (((2 - 28*\[Gamma]^2 + 32*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[1] + 
   ((-4*\[Gamma]*(3 - 14*\[Gamma]^2 + 12*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[2]) + 
 m[1]*m[2]^2*(b*((Pi*(-3 - 3*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)) + (4*(43 + 72*\[Gamma]^2 - 132*\[Gamma]^4 + 20*\[Gamma]^6)*dot[a[1], v[2]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   ((-4*\[Gamma]*(-33 + 20*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*(3 - 15*\[Gamma] - 21*\[Gamma]^2 + 35*\[Gamma]^3 + 30*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^3*(-1 + \[Gamma]^2)^2))*
    v[1] + ((-8*(20 + 45*\[Gamma]^2 - 84*\[Gamma]^4 + 22*\[Gamma]^6)*dot[b, a[1]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (4*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[2] + 
   ArcCosh[\[Gamma]]*((16*b*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + (24*(1 + 7*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^2))) ;


\[CapitalDelta]a[3,2] = m[1]^2*m[2]*(l*((Pi*(12 - 15*CE[1] - 10*\[Gamma]^4*(4 + 15*CE[1]) + 3*\[Gamma]^2*(4 + 35*CE[1]))*dot[b, a[1]]^2)/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     ((2 - 48*\[Gamma]^2 + 112*\[Gamma]^4 - 64*\[Gamma]^6)*dot[b, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(3*(-4 + 5*CE[1]) - 15*\[Gamma]^2*(-12 + 7*CE[1]) + 10*\[Gamma]^4*(-28 + 15*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[b, a[1]]*((-3*Pi*dot[b, a[2]])/(2*mB^6*Sqrt[-1 + \[Gamma]^2]) + 
       ((-70 - 26*CE[1] + 1200*\[Gamma]^6*CE[1] + 8*\[Gamma]^2*(-35 + 174*CE[1]) - 8*\[Gamma]^4*(-70 + 347*CE[1]))*dot[a[1], v[2]])/(35*mB^5*(-1 + \[Gamma]^2)^3) - 
       (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^3))) + 
   b*((Pi*(3*(-4 + 5*CE[1]) + 10*\[Gamma]^4*(4 + 15*CE[1]) - 3*\[Gamma]^2*(4 + 35*CE[1]))*dot[b, a[1]]*dot[l, a[1]])/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) - 
     (2*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     dot[l, a[1]]*((3*Pi*dot[b, a[2]])/(2*mB^6*Sqrt[-1 + \[Gamma]^2]) + ((630 + 2*\[Gamma]^4*(9240 - 5036*CE[1]) - 662*CE[1] + 400*\[Gamma]^6*(-28 + 15*CE[1]) + 8*\[Gamma]^2*(-1015 + 618*CE[1]))*
         dot[a[1], v[2]])/(35*mB^5*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^3))) + 
   (dot[b, a[1]]*((16*\[Gamma]*(105 + 43*CE[1] + 10*\[Gamma]^4*(-28 + 45*CE[1]) - \[Gamma]^2*(70 + 353*CE[1]))*dot[l, a[1]])/(35*mB^5*(-1 + \[Gamma]^2)^2) + 
       ((-22*\[Gamma] + 20*\[Gamma]^3 + 96*\[Gamma]^5 - 96*\[Gamma]^7)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) + (3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[l, a[1]]*((2*\[Gamma]*(-5 + 6*\[Gamma]^2 + 16*\[Gamma]^4 - 16*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*\[Gamma]*(15*(12 + CE[1]) + 10*\[Gamma]^4*(44 + 15*CE[1]) - 3*\[Gamma]^2*(212 + 35*CE[1]))*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
       (3*Pi*(-1 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((-16*(-35 + \[Gamma]^2*(490 - 353*CE[1]) + 43*CE[1] + 50*\[Gamma]^4*(-14 + 9*CE[1]))*dot[l, a[1]])/(35*mB^5*(-1 + \[Gamma]^2)^2) + 
       (2*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) + 
     dot[l, a[1]]*((2*(-1 + 24*\[Gamma]^2 - 56*\[Gamma]^4 + 32*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + (Pi*(12 + \[Gamma]^4*(280 - 150*CE[1]) - 15*CE[1] + 15*\[Gamma]^2*(-12 + 7*CE[1]))*
         dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[2]) + 
 m[2]^3*(b*(dot[b, a[1]]*((3*Pi*\[Gamma]*(8 + 31*CE[1] + 200*\[Gamma]^4*CE[1] - \[Gamma]^2*(16 + 181*CE[1]))*dot[l, a[1]])/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
       (Pi*\[Gamma]*(9 - 7*\[Gamma]^2)*dot[l, a[2]])/(2*mB^6*(-1 + \[Gamma]^2)^(3/2))) - (2*(-3 + 56*\[Gamma]^2 - 132*\[Gamma]^4 + 80*\[Gamma]^6)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     dot[l, a[1]]*((3*Pi*\[Gamma]*dot[b, a[2]])/(2*mB^6*Sqrt[-1 + \[Gamma]^2]) + (2*(-5 + CE[1] + 10*\[Gamma]^2*(-11 + 9*CE[1]) + 8*\[Gamma]^6*(-30 + 29*CE[1]) - 4*\[Gamma]^4*(-85 + 77*CE[1]))*
         dot[a[1], v[2]])/(5*mB^5*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^3))) + 
   l*((3*Pi*\[Gamma]*(4 + 5*CE[1] - \[Gamma]^2*(4 + 23*CE[1]))*dot[b, a[1]]^2)/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + ((2 - 24*\[Gamma]^2 + 56*\[Gamma]^4 - 32*\[Gamma]^6)*dot[b, a[2]]*dot[a[1], v[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(16 - 5*CE[1] + \[Gamma]^2*(-40 + 23*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((Pi*\[Gamma]*(3 - 4*\[Gamma]^2)*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + ((10 - 6*CE[1] + 32*\[Gamma]^6*(-5 + 12*CE[1]) + 4*\[Gamma]^2*(-45 + 74*CE[1]) - 
          8*\[Gamma]^4*(-45 + 88*CE[1]))*dot[a[1], v[2]])/(5*mB^5*(-1 + \[Gamma]^2)^3) - (4*(\[Gamma] - 8*\[Gamma]^3 + 8*\[Gamma]^5)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^3))) + 
   (dot[b, a[1]]*((4*\[Gamma]*(70 - 19*CE[1] + 112*\[Gamma]^4*CE[1] - 4*\[Gamma]^2*(40 + 7*CE[1]))*dot[l, a[1]])/(5*mB^5*(-1 + \[Gamma]^2)^2) - 
       (2*\[Gamma]*(27 - 90*\[Gamma]^2 + 64*\[Gamma]^4)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) + (Pi*(9 - 93*\[Gamma]^2 + 110*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[l, a[1]]*((-2*\[Gamma]*(9 - 26*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*(12 + \[Gamma]^4*(120 - 31*CE[1]) - 8*CE[1] + \[Gamma]^2*(-116 + 41*CE[1]))*
         dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((8*(5 - 3*CE[1] + 40*\[Gamma]^6*CE[1] - 2*\[Gamma]^4*(-60 + 73*CE[1]) + \[Gamma]^2*(-80 + 74*CE[1]))*dot[l, a[1]])/(5*mB^5*(-1 + \[Gamma]^2)^2) + 
       (2*(-5 + 74*\[Gamma]^2 - 172*\[Gamma]^4 + 104*\[Gamma]^6)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) - (Pi*\[Gamma]*(21 - 117*\[Gamma]^2 + 110*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/
      (2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[l, a[1]]*(((-2 + 40*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
       (3*Pi*\[Gamma]*(-36 + \[Gamma]^2*(156 - 119*CE[1]) + 25*CE[1] + 20*\[Gamma]^4*(-6 + 5*CE[1]))*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
       (3*Pi*(1 - 13*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[2]) + 
 m[1]*m[2]^2*(b*(dot[b, a[1]]*((Pi*(-12 + \[Gamma]^3*(136 - 783*CE[1]) + \[Gamma]^2*(12 - 93*CE[1]) + 9*CE[1] + 150*\[Gamma]^4*CE[1] + 6*\[Gamma]*(-1 + 29*CE[1]) + 5*\[Gamma]^5*(-26 + 153*CE[1]))*
         dot[l, a[1]])/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (Pi*\[Gamma]^3*(13 - 15*\[Gamma]^2)*dot[l, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2))) - 
     (4*\[Gamma]*(187 + 46*\[Gamma]^2 - 252*\[Gamma]^4 + 20*\[Gamma]^6)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     dot[l, a[1]]*(-(Pi*(3 + 6*\[Gamma] - 3*\[Gamma]^2 - 14*\[Gamma]^3 + 10*\[Gamma]^5)*dot[b, a[2]])/(2*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
       (4*\[Gamma]*(-4557 + \[Gamma]^4*(4220 - 2650*CE[1]) + 2556*CE[1] + 8*\[Gamma]^6*(-27 + 46*CE[1]) + \[Gamma]^2*(-2492 + 2351*CE[1]))*dot[a[1], v[2]])/(15*mB^5*(-1 + \[Gamma]^2)^3) + 
       (8*(75 + 453*\[Gamma]^2 + 10*\[Gamma]^4 - 76*\[Gamma]^6)*dot[a[2], v[1]])/(3*mB^5*(-1 + \[Gamma]^2)^3))) + 
   l*((Pi*(12 + \[Gamma]^3*(12 - 91*CE[1]) + 20*\[Gamma]^5*(-2 + CE[1]) - 9*CE[1] - 150*\[Gamma]^4*CE[1] + 3*\[Gamma]*(4 + 9*CE[1]) + 3*\[Gamma]^2*(-4 + 31*CE[1]))*dot[b, a[1]]^2)/
      (8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (4*\[Gamma]*(413 + 260*\[Gamma]^2 + 268*\[Gamma]^4 - 20*\[Gamma]^6)*dot[b, a[2]]*dot[a[1], v[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(-12 + \[Gamma]^2*(156 - 93*CE[1]) + \[Gamma]*(60 - 27*CE[1]) + 9*CE[1] - 20*\[Gamma]^5*CE[1] + 30*\[Gamma]^4*(-8 + 5*CE[1]) + 7*\[Gamma]^3*(-20 + 13*CE[1]))*dot[a[1], v[2]]^2)/
      (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(3 - 12*\[Gamma] - 45*\[Gamma]^2 + 30*\[Gamma]^3 + 70*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((Pi*(3 + 3*\[Gamma] - 3*\[Gamma]^2 + 3*\[Gamma]^3 - 10*\[Gamma]^5)*dot[b, a[2]])/(2*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
       (4*\[Gamma]*(3625 + \[Gamma]^2*(2416 - 1243*CE[1]) + \[Gamma]^4*(188 - 994*CE[1]) - 3360*CE[1] + 8*\[Gamma]^6*(-23 + 49*CE[1]))*dot[a[1], v[2]])/(15*mB^5*(-1 + \[Gamma]^2)^3) + 
       (4*(-147 - 909*\[Gamma]^2 - 20*\[Gamma]^4 + 152*\[Gamma]^6)*dot[a[2], v[1]])/(3*mB^5*(-1 + \[Gamma]^2)^3))) + 
   (dot[b, a[1]]*((4*(\[Gamma]^6*(888 - 2864*CE[1]) + 400*\[Gamma]^8*CE[1] - 5*(160 + 3*CE[1]) - 3*\[Gamma]^2*(644 + 213*CE[1]) + \[Gamma]^4*(4844 + 538*CE[1]))*dot[l, a[1]])/
        (15*mB^5*(-1 + \[Gamma]^2)^3) + (4*(-40 - 235*\[Gamma]^2 + 194*\[Gamma]^4 + 80*\[Gamma]^6)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) + 
     (Pi*(9 + 30*\[Gamma] - 90*\[Gamma]^2 - 124*\[Gamma]^3 + 105*\[Gamma]^4 + 110*\[Gamma]^5)*dot[l, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[l, a[1]]*((4*(-40 + 351*\[Gamma]^2 + 530*\[Gamma]^4 + 80*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3) - 
       (3*Pi*(-38 + 31*CE[1] + 40*\[Gamma]^6*CE[1] - 6*\[Gamma]*(16 + CE[1]) - 20*\[Gamma]^5*(12 + 5*CE[1]) - 4*\[Gamma]^2*(-85 + 29*CE[1]) + \[Gamma]^4*(-350 + 53*CE[1]) + \[Gamma]^3*(352 + 62*CE[1]))*
         dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(-3 - 9*\[Gamma] + 18*\[Gamma]^2 + 19*\[Gamma]^3 - 5*\[Gamma]^4 + 10*\[Gamma]^5)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((-16*\[Gamma]*(-203 + \[Gamma]^4*(1342 - 791*CE[1]) - 186*CE[1] + 10*\[Gamma]^6*(-22 + 13*CE[1]) + \[Gamma]^2*(-169 + 202*CE[1]))*dot[l, a[1]])/(15*mB^5*(-1 + \[Gamma]^2)^3) + 
       (4*\[Gamma]*(181 + 76*\[Gamma]^2 - 300*\[Gamma]^4 + 44*\[Gamma]^6)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3)) - (4*Pi*\[Gamma]*(3 - 16*\[Gamma]^2 + 15*\[Gamma]^4)*dot[l, a[2]]*dot[a[1], v[2]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[l, a[1]]*((4*\[Gamma]*(-413 - 236*\[Gamma]^2 - 316*\[Gamma]^4 + 44*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*(12 + \[Gamma]^3*(784 - 573*CE[1]) - 9*CE[1] - 30*\[Gamma]^4*(-8 + 5*CE[1]) + 6*\[Gamma]*(-29 + 24*CE[1]) + 3*\[Gamma]^2*(-52 + 31*CE[1]) + 5*\[Gamma]^5*(-122 + 93*CE[1]))*dot[a[1], v[2]])/
        (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(1 - 4*\[Gamma] - 13*\[Gamma]^2 + 10*\[Gamma]^3 + 20*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[2] + 
   ArcCosh[\[Gamma]]*(l*((-8*(16 + 78*\[Gamma]^2 + 23*\[Gamma]^4 + 40*\[Gamma]^6 - 4*\[Gamma]^8)*dot[b, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
       dot[b, a[1]]*((-8*(24 + \[Gamma]^6*(4 - 32*CE[1]) - 21*CE[1] + 8*\[Gamma]^4*(4 + CE[1]) + \[Gamma]^8*(-4 + 8*CE[1]) - 9*\[Gamma]^2*(-16 + 15*CE[1]))*dot[a[1], v[2]])/
          (mB^5*(-1 + \[Gamma]^2)^(7/2)) - (8*\[Gamma]*(-73 - 120*\[Gamma]^2 + 24*\[Gamma]^4 + 16*\[Gamma]^6)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)))) + 
     b*((24*(-5 - 35*\[Gamma]^2 - 36*\[Gamma]^4 + 4*\[Gamma]^6)*dot[l, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
       dot[l, a[1]]*((-8*(4*\[Gamma]^8*(-3 + 2*CE[1]) - 20*\[Gamma]^6*(-7 + 4*CE[1]) + 3*(-8 + 5*CE[1]) + 4*\[Gamma]^4*(-9 + 11*CE[1]) + 3*\[Gamma]^2*(-56 + 33*CE[1]))*dot[a[1], v[2]])/
          (mB^5*(-1 + \[Gamma]^2)^(7/2)) + (8*\[Gamma]*(-73 - 120*\[Gamma]^2 + 24*\[Gamma]^4 + 16*\[Gamma]^6)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)))) + 
     ((-8*\[Gamma]*(4 + 80*\[Gamma]^2 + 59*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]]*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
       dot[b, a[1]]*((-16*(\[Gamma]^7*(12 - 56*CE[1]) + 8*\[Gamma]^9*CE[1] - 3*\[Gamma]*(8 + CE[1]) - 2*\[Gamma]^3*(4 + 9*CE[1]) + \[Gamma]^5*(70 + 26*CE[1]))*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) - 
         (24*\[Gamma]*(17 + 45*\[Gamma]^2 + 10*\[Gamma]^4)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
     ((8*(16 + 78*\[Gamma]^2 + 23*\[Gamma]^4 + 40*\[Gamma]^6 - 4*\[Gamma]^8)*dot[b, a[2]]*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
       dot[b, a[1]]*((16*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + \[Gamma]^4*(-2 + 26*CE[1]))*dot[l, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
         (24*(5 + 35*\[Gamma]^2 + 36*\[Gamma]^4 - 4*\[Gamma]^6)*dot[l, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(5/2))))*v[2])) ;


(* ::Section:: *)
(*Scattering angle \[Theta]*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Theta][1]:=\[Theta][1,0]+\[Theta][1,1]/mB+\[Theta][1,2]/mB^2 ;


\[Theta][1,0]=(2*(-1 + 2*\[Gamma]^2))/(-1 + \[Gamma]^2) ;


\[Theta][1,1]=(4*\[Gamma]*(s[1] + s[2]))/Sqrt[-1 + \[Gamma]^2] ;


\[Theta][1,2]=((2*(-1 + 2*\[Gamma]^2)*(s[1] + s[2])^2)/(-1 + \[Gamma]^2)
	+
	(-2*(-1 + 2*\[Gamma]^2)*(CE[1]*s[1]^2 + CE[2]*s[2]^2))/(-1 + \[Gamma]^2)) ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[Theta][2]:=\[Theta][2,0]+\[Theta][2,1]/mB+\[Theta][2,2]/mB^2 ;


\[Theta][2,0]=(3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2)) ;


\[Theta][2,1]=(-(Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*(\[Delta]*(s[1] - s[2]) - 7*(s[1] + s[2])))/
	(4*(-1 + \[Gamma]^2)^(3/2))) ;


\[Theta][2,2]=((-3*Pi*((1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*(s[1] - s[2])^2 + 
   14*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*\[Delta]*(s[1] - s[2])*(s[1] + s[2]) + 
   (-47 + 330*\[Gamma]^2 - 315*\[Gamma]^4)*(s[1] + s[2])^2))/(64*(-1 + \[Gamma]^2)^2)
   +(3*Pi*((-39 + 19*\[Delta] + 5*\[Gamma]^4*(-43 + 7*\[Delta]) - 6*\[Gamma]^2*(-37 + 9*\[Delta]))*CE[1]*
    s[1]^2 - (39 + 19*\[Delta] + 5*\[Gamma]^4*(43 + 7*\[Delta]) - 6*\[Gamma]^2*(37 + 9*\[Delta]))*CE[2]*
    s[2]^2))/(64*(-1 + \[Gamma]^2)^2)) ;


(* ::Subsection::Closed:: *)
(*3PM Conservative*)


\[Theta]Cons[3]:=\[Theta]Cons[3,0]+\[Theta]Cons[3,1]/mB+\[Theta]Cons[3,2]/mB^2 ;


\[Theta]Cons[3,0]=(((-8*\[Gamma]*(25 + 14*\[Gamma]^2)*\[Nu])/3 + (2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
    (1 + 2*(-1 + \[Gamma])*\[Nu]))/(3*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
  (8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])/(-1 + \[Gamma]^2)) ;


\[Theta]Cons[3,1]=((\[Nu]*(-4*(41 + 100*\[Gamma]^2 + 44*\[Gamma]^4) - (48*\[Gamma]*(-6 + \[Gamma]^2)*(1 + 2*\[Gamma]^2)*
      ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])*(s[1] + s[2]) + 
  (2*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*(-(\[Delta]*(s[1] - s[2])) + 
     5*(1 + 2*(-1 + \[Gamma])*\[Nu])*(s[1] + s[2])))/((-1 + \[Gamma])*(1 + \[Gamma])))/
    (-1 + \[Gamma]^2)^(3/2)) ;


\[Theta]Cons[3,2]=((\[Nu]*((8*\[Gamma]*(87 + 86*\[Gamma]^2 + 2*\[Gamma]^4))/5 - 
     (24*(1 + 7*\[Gamma]^2 + 4*\[Gamma]^4)*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])*
    (s[1] - s[2])^2 - 8*(-1 - 2*\[Gamma] + 4*\[Gamma]^2)*(-1 + 2*\[Gamma] + 4*\[Gamma]^2)*\[Delta]*
    (s[1] - s[2])*(s[1] + s[2]) + (4*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*
     (1 + 2*(-1 + \[Gamma])*\[Nu])*(s[1] + s[2])^2)/((-1 + \[Gamma])*(1 + \[Gamma])) + 
   \[Nu]*((-8*\[Gamma]*(853 + 834*\[Gamma]^2 + 298*\[Gamma]^4))/5 - 
     (24*(-9 - 63*\[Gamma]^2 - 68*\[Gamma]^4 + 8*\[Gamma]^6)*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])*
    (s[1] + s[2])^2)/(-1 + \[Gamma]^2)^2 + 
 ((8*(44 - 223*\[Gamma]^2 + 214*\[Gamma]^4)*\[Delta]*(CE[1]*s[1]^2 - CE[2]*s[2]^2))/35 + 
   ((8*\[Gamma]*(-1 + \[Gamma]^2)*(4639 + 7972*\[Gamma]^2 + 3244*\[Gamma]^4)*\[Nu])/
      (105*(-1 + \[Gamma])*(1 + \[Gamma])) - 
     (4*(-137 + 1346*\[Gamma]^2 - 2946*\[Gamma]^4 + 1772*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/
      (35*(-1 + \[Gamma])*(1 + \[Gamma])) + (16*(-3 - 24*\[Gamma]^2 - 56*\[Gamma]^4 + 8*\[Gamma]^6)*\[Nu]*
       ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])*(CE[1]*s[1]^2 + CE[2]*s[2]^2))/
  (-1 + \[Gamma]^2)^2) ;


(* ::Subsection::Closed:: *)
(*3PM Radiative*)


\[Theta]Rad[3]:=\[Theta]Rad[3,0]+\[Theta]Rad[3,1]/mB+\[Theta]Rad[3,2]/mB^2 ;


\[Theta]Rad[3,0]=(4*(1 - 2*\[Gamma]^2)^2*\[Nu]*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]]))/(3*(-1 + \[Gamma]^2)^3) ;
\[Theta]Rad[3,1]=(8*\[Gamma]*(-1 + 2*\[Gamma]^2)*\[Nu]*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*(s[1]+s[2]))/(-1 + \[Gamma]^2)^(5/2) ;
\[Theta]Rad[3,2]=(-16*\[Nu]*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*((1 - 2*\[Gamma]^2)^2*(s[1]^2*CE[1]+s[2]^2*CE[2]) + (-1 + 6*\[Gamma]^2 - 6*\[Gamma]^4)*(s[1]+s[2])^2))/(3*(-1 + \[Gamma]^2)^3) ;

